Finite density lattice QCD via effective Polyakov loop theories

For the exploration of the phase diagram of QCD, effective Polyakov loop theories derived from lattice QCD provide a valuable tool in the heavy quark mass regime. Using mean field approximations these theories are evaluated in the high and low temperature regimes at finite baryon chemical potential. The resulting phase diagram is discussed.

==> anc/Crit_line.dat <==
0.9972351803575825	0.9972387382653563	0.997633404081714	0.9981109931236206	0.9986580066879762	0.9992644494381746	0.9999206556752286	1.00061753445856	1.0013467111708205	1.0021005946316441	1.0028723926034724	1.003656093005641	1.004446423588176	1.0052387992085354	1.0060292630220096	1.0068144259121723	1.007591407236955	1.0083577784177205	1.0091115104122201	1.009850925584898	1.0105746541235936	1.011281594909197	1.0119708802915586	1.0126418450270958	1.013293999195551	1.013927004169193	1.0145406515556745	1.0151348447772188	1.0157095824684261	1.0162649440125637	1.0168010777689709	1.0173181905454471	1.0178165385757738	1.0182964186942909	1.0187581602726161	1.0192021203829658	1.0196286801830583	1.0200382373934842	1.020431200388043	1.0208079905606837	1.0208310123357478
0.7934830042149448	0.7938797457170523	0.833157154425692	0.8728313046364392	0.9125054548471865	0.9521796050579338	0.9918537552686809	1.0315279054794282	1.0712020556901753	1.1108762059009227	1.15055035611167	1.190224506322417	1.2298986565331642	1.2695728067439116	1.3092469569546588	1.348921107165406	1.3885952573761533	1.4282694075869005	1.4679435577976476	1.507617708008395	1.5472918582191422	1.5869660084298893	1.6266401586406365	1.6663143088513839	1.705988459062131	1.7456626092728782	1.7853367594836256	1.8250109096943727	1.86468505990512	1.9043592101158673	1.9440333603266144	1.9837075105373618	2.023381660748109	2.063055810958857	2.1027299611696044	2.1424041113803516	2.182078261591099	2.2217524118018463	2.261426562012594	2.3011007122233416	2.3035803466115135

==> anc/baryonDensityJumpSmall.dat <==
0.9971	0.997109	0.997118	0.997127	0.997136	0.997145	0.997154	0.997163	0.997172	0.997181	0.99719	0.997199	0.997208	0.997217	0.997226	0.997235	0.997244	0.997253	0.997262	0.997271	0.9972799999999999	0.997289	0.997298	0.9973069999999999	0.997316	0.997325	0.9973339999999999	0.997343	0.997352	0.9973609999999999	0.99737	0.997379	0.9973879999999999	0.997397	0.997406	0.9974149999999999	0.997424	0.997433	0.9974419999999999	0.997451	0.99746	0.9974689999999999	0.997478	0.997487	0.9974959999999999	0.997505	0.997514	0.9975229999999999	0.997532	0.997541	0.9975499999999999	0.997559	0.997568	0.997577	0.997586	0.997595	0.997604	0.997613	0.997622	0.997631	0.99764	0.997649	0.997658	0.997667	0.997676	0.997685	0.997694	0.997703	0.997712	0.997721	0.99773	0.997739	0.997748	0.997757	0.997766	0.997775	0.997784	0.997793	0.997802	0.997811	0.99782	0.997829	0.997838	0.997847	0.997856	0.997865	0.997874	0.997883	0.997892	0.997901	0.99791	0.997919	0.997928	0.997937	0.997946	0.997955	0.997964	0.997973	0.997982	0.997991	0.998
0.003546302660805088	0.003705408608687247	0.0038756531899760333	0.004058219435888752	0.004254475709477303	0.004466010227671615	0.004694679531751144	0.004942670907102181	0.005212540040095551	0.005506865212567957	0.005829034295061393	0.006183295206220487	0.006574870963400488	0.007010278399143664	0.007497787914805203	0.008048109511071903	0.00867545335560043	0.009399244653492587	0.010247040408608837	0.01125975304934362	0.5108437086876636	0.5770132793813676	0.6370488039967885	0.6935367910758843	0.7477682674965461	0.8004704414721353	0.852132987323854	0.9030466154567365	0.953457567703015	1.0035497592048257	1.0534466777335445	1.1032847207812861	1.1531412370637129	1.2030837653516153	1.253200263277237	1.3035220363469675	1.354073730608305	1.404912984490628	1.4560981944658473	1.5076320727616808	1.5595421383752877	1.6118750945638258	1.6646803560472963	1.7179484005910848	1.771692596258236	1.8259489809563958	1.8807624467761586	1.9361606995060416	1.9921154409405886	2.0486458564397476	2.105772558682762	2.163531307518589	2.221958273034608	2.2810161962810866	2.3407065526327413	2.4010564421273135	2.4620995684267295	2.523874181789031	2.586415635091767	2.649675536712835	2.713647746738725	2.7783581847224923	2.843838613410343	2.9101249276600556	2.9772558697183227	3.045261412605078	3.11407532784475	3.183696559769844	3.2541535081476582	3.3254791792570053	3.3977098265498276	3.4708839343920275	3.5450414636639263	3.6202057764437647	3.6962769614905255	3.7732545117008867	3.851170342821414	3.930059930236887	4.009961175256102	4.090913577558761	4.172957635088097	4.256134410434187	4.340481109910781	4.425922566081727	4.512440964697165	4.600071783468312	4.688844501995151	4.778793289997379	4.8699568966433695	4.962374466606249	5.056085314794357	5.151128778181136	5.247544122024812	5.345332846766619	5.44430695679893	5.544472931018184	5.645876476375571	5.748563025690385	5.852577501808826	5.957964204758996	6.064766775529868
1.015	1.015075	1.01515	1.0152249999999998	1.0152999999999999	1.015375	1.01545	1.015525	1.0155999999999998	1.0156749999999999	1.01575	1.015825	1.0158999999999998	1.0159749999999999	1.01605	1.016125	1.0162	1.0162749999999998	1.0163499999999999	1.016425	1.0165	1.016575	1.0166499999999998	1.0167249999999999	1.0168	1.016875	1.01695	1.0170249999999998	1.0171	1.017175	1.01725	1.0173249999999998	1.0173999999999999	1.017475	1.01755	1.017625	1.0176999999999998	1.0177749999999999	1.01785	1.017925	1.018	1.0180749999999998	1.0181499999999999	1.018225	1.0183	1.018375	1.0184499999999999	1.018525	1.0186	1.018675	1.0187499999999998	1.0188249999999999	1.0189	1.018975	1.01905	1.0191249999999998	1.0191999999999999	1.019275	1.01935	1.019425	1.0194999999999999	1.019575	1.01965	1.019725	1.0198	1.0198749999999999	1.01995	1.020025	1.0201	1.020175	1.0202499999999999	1.020325	1.0204	1.020475	1.0205499999999998	1.020625	1.0207	1.020775	1.02085	1.0209249999999999	1.021	1.021075	1.02115	1.021225	1.0212999999999999	1.021375	1.02145	1.021525	1.0216	1.0216749999999999	1.02175	1.021825	1.0219	1.0219749999999999	1.02205	1.022125	1.0222	1.022275	1.0223499999999999	1.022425	1.0225
-1.0531146480178282	-0.7565934538626193	-0.4749947259404663	-0.20797045520224877	0.04509025339344534	0.285125056065738	0.5127494552370606	0.72858804813493	0.9333693128474182	1.1275036800030405	1.3115341839662586	1.4859713894445128	1.6512213936887357	1.80776645413573	1.955949315609518	2.0961629414183887	2.228747540268263	2.3540944216962503	2.472513474583036	2.5843496088948954	2.6898769865090775	2.7893723200562563	2.8830889838240474	2.971282032078217	3.0542039621840766	3.1320646111948305	3.205080768574809	3.273451707209718	3.3373711429429016	3.397033321768849	3.4526030583352103	3.5042554039486626	3.5521618348758395	3.596478957592437	3.6373672592818824	3.6749861350503954	3.709489973028643	3.7410377809459474	3.7697848760864137	3.7958897692589426	3.8195112849829984	3.840808100012519	3.8599408471215435	3.8770648217523735	3.89234018330677	3.905915137356445	3.9179437585865795	3.9285633691043156	3.937915522420877	3.9461255632464463	3.953314222369027	3.9595975488296276	3.96507176017126	3.969835029976765	3.973974534119944	3.9775612453377	3.980666540042412	3.983354040212255	3.9856763619219184	3.9876785713725784	3.989404699054927	3.9908928058921935	3.99217571233694	3.993279690847471	3.994228183784376	3.9950432816196564	3.9957438988711207	3.9963462365603997	3.9968641570813466	3.9973094800263542	3.9976918858796364	3.9980197341026624	3.998300895928946	3.9985420914684107	3.9987490518399498	3.998926633822928	3.9990790333910082	3.9992098487425616	3.999322158334055	3.999418596910488	3.9995014205028867	3.999572561145757	3.999633663118763	3.9996860760503083	3.9997309518756947	3.9997693807413968	3.999802295261672	3.9998304919782397	3.9998546514000637	3.9998753551186685	3.9998931003554703	3.9999083122144796	3.999921354327287	3.999932534093656	3.999942116132957	3.999950329839321	3.9999573714992605	3.9999634090928837	3.99996858645684	3.999973026735229	3.9999768352797913

==> anc/entropyDensitiesPerturbativeCrossover.dat <==
0.99	0.9902	0.9904	0.9906	0.9908	0.991	0.9912	0.9914	0.9916	0.9918	0.992	0.9922	0.9924	0.9926	0.9928	0.993	0.9932	0.9934	0.9936	0.9938	0.994	0.9942	0.9944	0.9946	0.9948	0.995	0.9952	0.9954	0.9956	0.9958	0.996	0.9962	0.9964	0.9966	0.9968	0.997	0.9972	0.9974	0.9976	0.9978	0.998	0.9982	0.9984	0.9986	0.9988	0.999	0.9992	0.9994	0.9996	0.9998	1.	1.0002	1.0004	1.0006	1.0008	1.001	1.0012	1.0014	1.0016	1.0018	1.002	1.0022	1.0024	1.0026	1.0028	1.003	1.0032	1.0034	1.0036	1.0038	1.004	1.0042	1.0044	1.0046	1.0048	1.005	1.0052	1.0054	1.0056	1.0058	1.006	1.0062	1.0064	1.0066	1.0068	1.007	1.0072	1.0074	1.0076	1.0078	1.008	1.0082	1.0084	1.0086	1.0088	1.009	1.0092	1.0094	1.0096	1.0098	1.01
0.0020375220503969257	0.002528994933332094	0.0031378833195386106	0.003891902261657273	0.004825206152970862	0.005979852129697171	0.007407584908204209	0.009172009519182518	0.011351230428630902	0.014041048937086378	0.017358825234940124	0.02144812644001514	0.026484296203064434	0.032681093070863435	0.04029855054749895	0.049652206670647264	0.06112382725979923	0.07517369340985217	0.09235442382252554	0.11332613308578517	0.13887245687258098	0.16991656445206096	0.20753568122326194	0.2529718123738648	0.3076352623644306	0.3730962005332017	0.45105804953932127	0.543305172282703	0.6516167865440792	0.777640181510445	0.9227203932503959	1.0876917544880373	1.2726496353535208	1.4767367308352632	1.6979927637043555	1.9333215975042457	2.1786169505156128	2.4290533373789556	2.679499254894184	2.924963524159411	3.1609663707437834	3.3837488116807695	3.590291863180266	3.7781857840853204	3.945436892883578	4.090304344388299	4.211223142079925	4.306815050118742	4.3759460785425945	4.417778649282335	4.43178857704878	4.417752091249511	4.3757303649835055	4.306073798224206	4.2094423541740404	4.086814487502945	3.9394576762968754	3.768862444336892	3.576680685186484	3.364728876425777	3.135097510132307	2.8903536514407957	2.6337609185684023	2.369405742859266	2.1021345074002493	1.8372707977477756	1.5801658382214558	1.3356970375573542	1.1078413650855534	0.8994129069877594	0.7119925877015021	0.5460229751521481	0.4010105581918211	0.2757735111003292	0.16868577490289738	0.07788725243727157	0.0014472123437343498	-0.0625198212596878	-0.11577961617085109	-0.15993646955640983	-0.19641528998480595	-0.22645986956298714	-0.25114132304550907	-0.2713722706258501	-0.2879236980129569	-0.3014424833448075	-0.3124683540982147	-0.321449577445037	-0.3287570489272369	-0.33469667549930904	-0.339520089168019	-0.3434338060891733	-0.3466069844558888	-0.34917794767774524	-0.35125963734766685	-0.3529441499535011	-0.3543064965624012	-0.3554077084422218	-0.3562973953908539	-0.35701584830487576	-0.35759576372209523
0.99	0.9902	0.9904	0.9906	0.9908	0.991	0.9912	0.9914	0.9916	0.9918	0.992	0.9922	0.9924	0.9926	0.9928	0.993	0.9932	0.9934	0.9936	0.9938	0.994	0.9942	0.9944	0.9946	0.9948	0.995	0.9952	0.9954	0.9956	0.9958	0.996	0.9962	0.9964	0.9966	0.9968	0.997	0.9972	0.9974	0.9976	0.9978	0.998	0.9982	0.9984	0.9986	0.9988	0.999	0.9992	0.9994	0.9996	0.9998	1.	1.0002	1.0004	1.0006	1.0008	1.001	1.0012	1.0014	1.0016	1.0018	1.002	1.0022	1.0024	1.0026	1.0028	1.003	1.0032	1.0034	1.0036	1.0038	1.004	1.0042	1.0044	1.0046	1.0048	1.005	1.0052	1.0054	1.0056	1.0058	1.006	1.0062	1.0064	1.0066	1.0068	1.007	1.0072	1.0074	1.0076	1.0078	1.008	1.0082	1.0084	1.0086	1.0088	1.009	1.0092	1.0094	1.0096	1.0098	1.01
0.35963328577249215	0.3601247586554273	0.36073364704163385	0.3614876659837525	0.3624209698750661	0.3635756158517924	0.36500334863029943	0.36676777324127774	0.3689469941507261	0.3716368126591816	0.3749545889570354	0.3790438901621104	0.38408005992515964	0.39027685679295865	0.3978943142695942	0.4072479703927425	0.4187195909818945	0.43276945713194737	0.4499501875446208	0.4709218968078804	0.4964682205946762	0.5275123281741562	0.5651314449453572	0.61056757609596	0.6652310260865258	0.7306919642552969	0.8086538132614165	0.9009009360047983	1.0092125502661744	1.1352359452325402	1.280316156972491	1.4452875182101326	1.630245399075616	1.8343324945573585	2.0555885274264507	2.2909173612263407	2.536212714237708	2.786649101101051	3.037095018616279	3.282559287881506	3.5185621344658786	3.7413445754028647	3.9478876269023613	4.135781547807415	4.303032656605673	4.447900108110394	4.56881890580202	4.6644108138408376	4.73354184226469	4.77537441300443	4.789384340770876	4.775347854971606	4.733326128705601	4.663669561946302	4.567038117896136	4.44441025122504	4.297053440018971	4.126458208058987	3.9342764489085793	3.722324640147872	3.4926932738544023	3.247949415162891	2.9913566822904976	2.7270015065813613	2.4597302711223445	2.194866561469871	1.937761601943551	1.6932928012794495	1.4654371288076486	1.2570086707098547	1.0695883514235973	0.9036187388742434	0.7586063219139163	0.6333692748224244	0.5262815386249926	0.4354830161593668	0.3590429760658296	0.2950759424624074	0.24181614755124414	0.1976592941656854	0.16118047373728928	0.1311358941591081	0.10645444067658616	0.08622349309624511	0.06967206570913831	0.05615328037728773	0.04512740962388051	0.036146186277058234	0.028838714794858333	0.02289908822278619	0.018075674554076215	0.01416195763292194	0.01098877926620645	0.00841781604434999	0.006336126374428375	0.004651613768594132	0.0032892671596940204	0.0021880552798734243	0.0012983683312413064	0.0005799154172194676	0.

==> anc/entropyDensityJumpSmall.dat <==
0.9971	0.997109	0.997118	0.997127	0.997136	0.997145	0.997154	0.997163	0.997172	0.997181	0.99719	0.997199	0.997208	0.997217	0.997226	0.997235	0.997244	0.997253	0.997262	0.997271	0.9972799999999999	0.997289	0.997298	0.9973069999999999	0.997316	0.997325	0.9973339999999999	0.997343	0.997352	0.9973609999999999	0.99737	0.997379	0.9973879999999999	0.997397	0.997406	0.9974149999999999	0.997424	0.997433	0.9974419999999999	0.997451	0.99746	0.9974689999999999	0.997478	0.997487	0.9974959999999999	0.997505	0.997514	0.9975229999999999	0.997532	0.997541	0.9975499999999999	0.997559	0.997568	0.997577	0.997586	0.997595	0.997604	0.997613	0.997622	0.997631	0.99764	0.997649	0.997658	0.997667	0.997676	0.997685	0.997694	0.997703	0.997712	0.997721	0.99773	0.997739	0.997748	0.997757	0.997766	0.997775	0.997784	0.997793	0.997802	0.997811	0.99782	0.997829	0.997838	0.997847	0.997856	0.997865	0.997874	0.997883	0.997892	0.997901	0.99791	0.997919	0.997928	0.997937	0.997946	0.997955	0.997964	0.997973	0.997982	0.997991	0.998
6.0829331008735315	6.082855458637133	6.082772379339084	6.082683285544957	6.082587509372442	6.0824842756445605	6.082372678237225	6.082251649620422	6.0821199424820165	6.081976298458608	6.081819064139951	6.081646166443989	6.081455056482193	6.081242554054896	6.08100462333816	6.0807360381777125	6.080429864662417	6.0800766244976145	6.079662872050833	6.079168646047503	5.835790101055653	5.803565042233921	5.774326719351901	5.74681542097861	5.720402370103319	5.694733382132619	5.669569957524692	5.644770497838919	5.620215059149104	5.595814050113717	5.571507309709377	5.547228386517635	5.5229395878428	5.498607999158683	5.4741907575188975	5.449672596181606	5.425041492154687	5.400269348254491	5.375327695019432	5.350215189631964	5.324918405055414	5.299414565749144	5.273679572236254	5.247718039531976	5.221523431587492	5.1950781649779865	5.168360339294589	5.141356426179302	5.114080188730925	5.086522252887682	5.058672550310847	5.030513626617079	5.00202782419011	4.973233272787863	4.9441292266499	4.914702449458601	4.884936483865064	4.854812653807406	4.824313692980602	4.793463158069012	4.762264012656856	4.730703590734157	4.698766375380804	4.666434832671489	4.633690037840859	4.600517339231093	4.566948992203544	4.532985478513976	4.498612916113368	4.463815174292732	4.428574536343672	4.392872195012635	4.356688620322221	4.320012375146712	4.2828921464132055	4.245328144853746	4.207304766057071	4.168804666752166	4.129809317679624	4.090299407198156	4.05025513399304	4.009656418600258	3.9684850602205874	3.9267776813139847	3.884542928311815	3.8417634468692743	3.7984248098954785	3.7545102981196625	3.710000953738154	3.6648776233677083	3.6191210679900996	3.5727120352788053	3.5256313053844086	3.4778780869984773	3.4295440760480864	3.380626062781603	3.3311016896455987	3.2809487296446105	3.2301452015925243	3.1786694253209236	3.126500039472817
1.015	1.015075	1.01515	1.0152249999999998	1.0152999999999999	1.015375	1.01545	1.015525	1.0155999999999998	1.0156749999999999	1.01575	1.015825	1.0158999999999998	1.0159749999999999	1.01605	1.016125	1.0162	1.0162749999999998	1.0163499999999999	1.016425	1.0165	1.016575	1.0166499999999998	1.0167249999999999	1.0168	1.016875	1.01695	1.0170249999999998	1.0171	1.017175	1.01725	1.0173249999999998	1.0173999999999999	1.017475	1.01755	1.017625	1.0176999999999998	1.0177749999999999	1.01785	1.017925	1.018	1.0180749999999998	1.0181499999999999	1.018225	1.0183	1.018375	1.0184499999999999	1.018525	1.0186	1.018675	1.0187499999999998	1.0188249999999999	1.0189	1.018975	1.01905	1.0191249999999998	1.0191999999999999	1.019275	1.01935	1.019425	1.0194999999999999	1.019575	1.01965	1.019725	1.0198	1.0198749999999999	1.01995	1.020025	1.0201	1.020175	1.0202499999999999	1.020325	1.0204	1.020475	1.0205499999999998	1.020625	1.0207	1.020775	1.02085	1.0209249999999999	1.021	1.021075	1.02115	1.021225	1.0212999999999999	1.021375	1.02145	1.021525	1.0216	1.0216749999999999	1.02175	1.021825	1.0219	1.0219749999999999	1.02205	1.022125	1.0222	1.022275	1.0223499999999999	1.022425	1.0225
-10.010628064777286	-10.170898080779304	-10.323145405553	-10.46755370294737	-10.604448967382478	-10.73433430085691	-10.857538879528954	-10.974397084401703	-11.085299855001752	-11.190466170939711	-11.290187046973815	-11.384736151058332	-11.474330741812524	-11.559229567465385	-11.639615911084109	-11.715700458122491	-11.7876654367381	-11.855720976660187	-11.920033168767883	-11.980787271904008	-12.038130258714986	-12.09221061197788	-12.14316425068167	-12.191128122893689	-12.236237904008123	-12.278606170607837	-12.318349378877592	-12.355574546876593	-12.390385757138665	-12.42288747049954	-12.453168198370753	-12.481322106828165	-12.507441493590482	-12.531610625041587	-12.553915956108064	-12.57444341955443	-12.593276288112238	-12.610500427645821	-12.626199761425266	-12.640460028536655	-12.653367212281143	-12.665007288038884	-12.675467373586061	-12.684831741201375	-12.693187395505092	-12.700614873066586	-12.707197991224243	-12.713011465371817	-12.718132391442866	-12.722629050615248	-12.72656725298044	-12.730010298134026	-12.7330106650998	-12.735621949740667	-12.737891760051818	-12.739858852102719	-12.741562235945104	-12.743036697105756	-12.744311005716588	-12.745409808034122	-12.746357201824045	-12.747174023963048	-12.747878247560376	-12.748484259387899	-12.749004901124357	-12.749452281283643	-12.749836770441933	-12.75016725387725	-12.750451336334212	-12.75069550353802	-12.750905067818424	-12.751084617709301	-12.751238476381163	-12.751370335788065	-12.75148334539275	-12.751580174816603	-12.751663131165143	-12.751734193424655	-12.751795055190824	-12.751847166349885	-12.751891768723398	-12.751929926079802	-12.751962543972558	-12.751990365744572	-12.752014025981426	-12.752034125603574	-12.752051178841029	-12.75206562501729	-12.752077839563281	-12.75208814342662	-12.752096811072155	-12.752104077220327	-12.7521101427055	-12.752115177343596	-12.752119327359559	-12.752122719553897	-12.752125462456412	-12.752127648971362	-12.752129358672383	-12.752130659703974	-12.75213161038118

==> anc/meanFieldsSmall.dat <==
0.09200000015384616	0.09201849637305529	0.09203699259226443	0.0920739850306827	0.09214796990751924	0.09230838607649039	0.0924581717376827	0.09260501919878847	0.09276431307519231	0.09291297644381731	0.09307408622774038	0.09323225781157692	0.0933797988876346	0.09353978637899037	0.09368914336256728	0.09383556214605766	0.09399442734484612	0.09414266203585572	0.0943033431421634	0.09432306100544105	0.0943427788687187	0.09438221459527397	0.09440193245855161	0.09442165032182925	0.09446108604838455	0.09447947509818982	0.09449786414799512	0.09451625319780041	0.09453464224760569	0.09455303129741098	0.09457142034721627	0.09460819844682684	0.09462814329854438	0.09464808815026193	0.09468797785369704	0.09476775726056721	0.09491668556652874	0.09507806028778834	0.0952364968089614	0.09538430282235562	0.09554455525104791	0.09569417717196135	0.09584086089278826	0.09599999102891324	0.09614849065725938	0.09630943670090358	0.09646744454446125	0.09661482188024008	0.09661839628877489
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.8106500038030772	0.8116244181083913	0.8125940382940914	0.8145187561079406	0.815554648521285	0.8165854366698428	0.8186307354967212	0.8226602353081602	0.8299758766311095	0.8376243307730031	0.8448771659303483	0.8514336381537607	0.8583326154191072	0.8645915728798496	0.8705684908307063	0.8768871303462543	0.8826378379540605	0.8887218607556336	0.8945533958060854	0.8998737041510411	0.9
0.1500000001025641	0.1500123309153702	0.15002466172817627	0.15004932335378846	0.1500986466050128	0.1502055907176602	0.15030544782512173	0.15040334613252557	0.15050954205012812	0.15060865096254478	0.15071605748516015	0.15082150520771784	0.15091986592508963	0.15102652425266014	0.15112609557504475	0.15122370809737165	0.15132961822989727	0.151428441357237	0.15153556209477542	0.15164072403225617	0.15173879896455103	0.1518451715070446	0.15185758219920809	0.15186999289137154	0.15189481427569845	0.1519072249678619	0.15191963566002537	0.15193204635218882	0.15194445704435228	0.15195790493779057	0.15197135283122887	0.15198480072466716	0.15199824861810546	0.15201169651154375	0.15202514440498205	0.15205204019185867	0.15206524323528975	0.15207844627872086	0.15210485236558302	0.15215766453930737	0.15225620188157019	0.1523630368340317	0.15246278478130734	0.15256057392852526	0.1526666606859419	0.15276566043817263	0.1528729578006021	0.15297829636297386	0.15307654792015973	0.15318309708754432	0.15328255924974302	0.15338006261188403	0.15348586358422375	0.15358457755137758	0.15369158912873013	0.15379151370089678	0.1538894794730057	0.1539032945260595	0.15391710957911325	0.15394473968522082	0.15395855473827458	0.15397236979132836	0.15398618484438215	0.1539999998974359
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.598074227126137	0.5986427466401149	0.599210448650495	0.5997751895058172	0.6003381187186566	0.6014574439447807	0.60200260377564	0.6025479854638615	0.6036314874947002	0.6057742173340194	0.6096946651719187	0.6138382004905479	0.6176133419886046	0.6212314047587428	0.6250695055283962	0.6285753669544462	0.6322966142247817	0.6358738041414539	0.639147999600432	0.642631361052721	0.645827126396082	0.6489064156817318	0.6521926266196433	0.655207779027314	0.6584251301285188	0.6613820906774079	0.664239148612719	0.6646383718590645	0.665037602053505	0.665833286463878	0.6662289648218684	0.6666250696512787	0.6670198823239533	0.6674138465774222
0.18200000008080808	0.18207772156758584	0.18216198056542926	0.18224065586221713	0.18231778786198985	0.18240145737282823	0.18247954318261103	0.1825641665034595	0.1826472465272928	0.18272474285007057	0.182808776683914	0.18288722681670186	0.18296413365247458	0.18304757799931295	0.18312543864509576	0.18320983680194422	0.18329269166177753	0.1833699628205553	0.1834537714903987	0.18353199645918658	0.1836167589390401	0.18369997812187844	0.18377761360366124	0.1838617865965097	0.18394037588830262	0.18401742188308037	0.1841010053889238	0.18417900519371164	0.18426354250956514	0.1843465365284035	0.1844239468461863	0.18450789467503476	0.18458625880282767	0.18466307963360543	0.18474643797544885	0.1848242126162367	0.1849085247680902	0.18498725321888815	0.18506443837267095	0.1851481610375194	0.18522630000131232	0.18531097647617087	0.18539410965401426	0.1854716591308021	0.1855557461186556	0.18563424940545356	0.18571120939523636	0.18579470689608482	0.18587262069587773	0.18595707200673628	0.18603998002057967	0.1861173043333675	0.18620116615722102	0.18627944428001897	0.18636425991388256	0.18644753225073102	0.1865252208865239	0.18660944703338245	0.18668808947918544	0.18676518862797328	0.1868488252878268	0.18692687824662474	0.18701146871648833	0.1870945158893368	0.18717197936112967	0.18725598034398822	0.1873343976257912	0.18741127161057905	0.18749468310643255	0.1875725109012305	0.1876568762070941	0.18773565781190213	0.187812896119695	0.18789667193855356	0.18797486405635655	0.1880595936852252	0.1881427800170787	0.18822038264787663	0.18830452278974022	0.18838307923054826	0.18846009237434114	0.18854364302919968	0.18862160998300267	0.1887061144478713	0.1887890756157248	0.18886645308252273	0.18895036806038631	0.18902869933719435	0.18910548731698723	0.18918881280784577	0.18926655459764877	0.1893508338985174	0.18942952949833047	0.1895066818011284	0.18959037161499198	0.18966847772780002	0.18975312135167371	0.18983622167853226	0.18991373830433522	0.18999999991919192
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.6362481900235843	0.639762838158928	0.6429727002885358	0.6463787230938922	0.6496541388300046	0.6526508266735436	0.6558402258555464	0.6587639029300428	0.6615815064490174	0.6645880160498308	0.6673469942508459	0.6702893858486308	0.6731321198757243	0.675742699018895	0.6785336510970976	0.6811004613822337	0.6838424411350421	0.6864956910119916	0.6889379527943651	0.6915516279226163	0.6939605330196748	0.6962937648070252	0.6987938152609285	0.7010986650167262	0.7035669871001121	0.7059612903852326	0.7081693164623455	0.7105370588651235	0.7127233557398603	0.714844789344958	0.7171215794627874	0.7192246654458694	0.7214805499308271	0.7235658613212642	0.7255911572500408	0.7277663078054843	0.7297765054717916	0.7319351298299263	0.7340333238622496	0.7359726185601505	0.7380565207749152	0.7399844363856164	0.7418588556227215	0.7438753904736022	0.745739530517872	0.7477439823780873	0.7496945011085853	0.7514994904006294	0.7534406915214344	0.7552379640160276	0.7569867413843161	0.7588686755943103	0.7606124083629267	0.7624875522225878	0.7642255254035735	0.7659163020098094	0.7677372794976547	0.7694242636563543	0.7712391808778531	0.7730077904238774	0.7746457678880506	0.7764560133496615
0.18200000008080808	0.18207772156758584	0.18216198056542926	0.18224065586221713	0.18231778786198985	0.18240145737282823	0.18247954318261103	0.1825641665034595	0.1826472465272928	0.18272474285007057	0.182808776683914	0.18288722681670186	0.18296413365247458	0.18304757799931295	0.18312543864509576	0.18320983680194422	0.18329269166177753	0.1833699628205553	0.1834537714903987	0.18353199645918658	0.1836167589390401	0.18369997812187844	0.18377761360366124	0.1838617865965097	0.18394037588830262	0.18401742188308037	0.1841010053889238	0.18417900519371164	0.18426354250956514	0.1843465365284035	0.1844239468461863	0.18450789467503476	0.18458625880282767	0.18466307963360543	0.18474643797544885	0.1848242126162367	0.1849085247680902	0.18498725321888815	0.18506443837267095	0.1851481610375194	0.18522630000131232	0.18531097647617087	0.18539410965401426	0.1854716591308021	0.1855557461186556	0.18563424940545356	0.18571120939523636	0.18579470689608482	0.18587262069587773	0.18595707200673628	0.18603998002057967	0.1861173043333675	0.18620116615722102	0.18627944428001897	0.18636425991388256	0.18644753225073102	0.1865252208865239	0.18660944703338245	0.18668808947918544	0.18676518862797328	0.1868488252878268	0.18692687824662474	0.18701146871648833	0.1870945158893368	0.18717197936112967	0.18725598034398822	0.1873343976257912	0.18741127161057905	0.18749468310643255	0.1875725109012305	0.1876568762070941	0.18773565781190213	0.187812896119695	0.18789667193855356	0.18797486405635655	0.1880595936852252	0.1881427800170787	0.18822038264787663	0.18830452278974022	0.18838307923054826	0.18846009237434114	0.18854364302919968	0.18862160998300267	0.1887061144478713	0.1887890756157248	0.18886645308252273	0.18895036806038631	0.18902869933719435	0.1890934400371084
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.7650300478022437	0.7690406524512335	0.7726997828115959	0.7765786809932756	0.7803050374458061	0.7837110931850283	0.7873327375949368	0.7906495526598694	0.7938432718207801	0.7972479665692683	0.8003696006650719	0.8036958244636299	0.8069064232127774	0.8098524198000212	0.8129991557370877	0.8158908161328323	0.818977206504982	0.8219612333949474	0.8247057494757821	0.8276404588343255	0.8303430762328293	0.8329587875182175	0.8357593501868229	0.8383392744212645	0.8411000542623452	0.8437759127257647	0.8462417808938505	0.8488840239184883	0.8513219403397433	0.8536858197130787	0.8562211079497067	0.8585611851007269	0.8610695479117515	0.8633865687963967	0.8656353242006555	0.8680488235288815	0.8702778125967873	0.8726695631088089	0.8749927992261196	0.877138678583084	0.8794429816269247	0.8815734051316858	0.8836433336658664	0.8858686655498534	0.887924721109481	0.8901339100571936	0.8922822749377253	0.8942689906881052	0.8964043438851058	0.8983801467149767	0.9

==> anc/rmfFull.dat <==
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.5781250000000002	0.5796875000000002
4.106825525439875	4.106825418579364	4.106812931887687	4.106779644864171	4.106720724480711	4.106630667733692	4.106501073988218	4.1063198598069635	4.106070147158037	4.105728709743213	4.105263846466118	4.104632497760485	4.103776369159273	4.1026167399292195	4.101047592910164	4.098926609109978	4.096063449271033	4.0922051929368	4.087018091696874	4.080066493629851	4.070788977446567	4.058472494913467	4.042228699139689	4.0209734798901176	3.9934031928866327	3.989439274646272	3.9874106268939222
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.6000000000000002	0.6031250000000002	0.6046875000000003
3.837161325179734	3.83716130345582	3.837157465375255	3.837150658717984	3.837138490951888	3.837119628469831	3.8370920113105167	3.837052618479566	3.836997142469644	3.8369195174054807	3.836811256436553	3.8366605243650405	3.836450845030617	3.8361593026979905	3.835754042814136	3.8351908098669036	3.8344081548089064	3.8333208548869626	3.831810893371882	3.8297154426499205	3.8268108321924634	3.822792123062109	3.8172472157883406	3.8096255755282318	3.7992017760775605	3.7850311026923893	3.782938117002091	3.781861936589423
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.6000000000000002	0.6250000000000002	0.6500000000000002	0.6562500000000003	0.6593750000000003	0.6601562500000003	0.6609375000000003
3.3049779706841904	3.304977968911777	3.3049777875996935	3.3049772222866527	3.304976185745487	3.304974521504674	3.304971978351423	3.304968172395962	3.3049625291274816	3.3049541966800136	3.3049419172215813	3.304923837021468	3.3048972264802794	3.304858067726303	3.304800447262642	3.304715661342963	3.3045908978941414	3.304407293410948	3.3041370679831408	3.3037393025515107	3.303153724276385	3.302291598085823	3.301022513495016	3.299155488496334	3.296412686315032	3.292393429555341	3.2865269000411432	3.2780118422159625	3.2753428364661796	3.273915877532998	3.2735490154030122	3.2731780032678173
